CAFe: Unifying Representation and Generation with Contrastive-Autoregressive Finetuning

The rapid advancement of large vision-language models (LVLMs) has driven significant progress in multimodal tasks, enabling models to interpret, reason, and generate outputs across both visual and textual domains. While excelling in generative tasks, existing LVLMs often face limitations in tasks requiring high-fidelity representation learning, such as generating image or text embeddings for retrieval. Recent work has proposed finetuning LVLMs for representational learning, but the fine-tuned model often loses its generative capabilities due to the representational learning training paradigm. To address this trade-off, we introduce CAFe, a contrastive-autoregressive fine-tuning framework that enhances LVLMs for both representation and generative tasks. By integrating a contrastive objective with autoregressive language modeling, our approach unifies these traditionally separate tasks, achieving state-of-the-art results in both multimodal retrieval and multimodal generative benchmarks, including object hallucination (OH) mitigation. CAFe establishes a novel framework that synergizes embedding and generative functionalities in a single model, setting a foundation for future multimodal models that excel in both retrieval precision and coherent output generation.

==> assets/nice_plot.py <==
from matplotlib import pyplot as plt
import torch

# Some sample data
x = torch.linspace(0.0, 5.0, 1025)
y1 = torch.cos(2 * torch.pi * x) * torch.exp(-0.75 * x)
y2 = torch.sin(2 * torch.pi * x) * torch.exp(-0.1 * x)

# Find in your LaTeX document using \the\textwidth
# Divide by the number of plots you would like to show in the same line
TEXT_WIDTH = 472

# Find in your LaTeX document using \expandafter\string\the\font
# or one point smaller
FONT_SIZE = 9

# Color palette should be color-blind friendly, or even better, render a
# nice figure even when printed in black and white
# https://sashamaps.net/docs/resources/20-colors/

# Find the Meta color palette at: https://www.facebook.com/brand/meta/color/
# Try to use Meta blue "#0064E0" as your primary choice,
# then pick distinct colors from the palette
COLORS = ["#0064E0", "#E29400"]

# Enable TeX support
# TODO: cluster
plt.rc('text', usetex=True)
plt.rc('font', family='serif')
plt.rc('font', size=FONT_SIZE)

# Uncomment the following line to use Times New Roman for venues such as ICLR
# `preamble` also helpful to load additional LaTeX packages
# plt.rc('text.latex', preamble=r'\usepackage{times}')

# inches = points / 72
plt.figure(figsize=(TEXT_WIDTH / 72. * 0.48, 2.5))

# You possibly do not need a plot title if your caption is good enough
# plt.title("Plot title")

plt.xlabel(r'This is my $x$-axis')
plt.ylabel(r'This is my $y$-axis')
plt.plot(x, y2, lw=1.5, color=COLORS[1], ls="--",
         label=r'$\sin(2 \pi x) e^{-\frac{1}{10} x}$')
plt.plot(x, y1, lw=1.5, color=COLORS[0],
         label=r'$\cos(2 \pi x) e^{-\frac{3}{4} x}$')

plt.grid(linestyle='dotted')
plt.legend() # play with ncol
plt.tight_layout()

# Save in pdf, and specify high dpi for rasterized components (such as images)
# squeeze out every inch of your plot with bbox_inches and pad_inches
plt.savefig("plot_demo.pdf", dpi=400, bbox_inches='tight', pad_inches=0)

# Add your Figure to LaTeX. Use the `subcaption` package for multiple plots
# \begin{figure}[] % try first not to force any particular figure alignment
#   \centering
#   \includegraphics[width=\textwidth]{plot.pdf}
#   \caption{Use generous captions to self-explain the figure.}
#   \label{fig:plot}
# \end{figure}

